Numerically computing the index of mean curvature flow self-shrinkers

Surfaces that evolve by mean curvature flow develop singularities. These singularities can be modeled by self-shrinkers, surfaces that shrink by dilations under the flow. Singularities modeled on classical self-shrinkers, namely spheres and cylinders, are stable under perturbations of the flow. In contrast, singularities modeled on other self-shrinkers, such as the Angenent torus, are unstable: perturbing the flow will generally change the kind of singularity. One can measure the degree of instability by computing the Morse index of the self-shrinker, viewed as a critical point of an appropriate functional. In this paper, we present a numerical method for computing the index of rotationally symmetric self-shrinkers. We apply this method to the Angenent torus, the first known nontrivial example of a self-shrinker. We find that, excluding dilations and translations, the index of the Angenent torus is $5$, which is consistent with the lower bound of $3$ from the work of Liu and the upper bound of $29$ from our earlier work. Also, we unexpectedly discover two additional variations of the Angenent torus with eigenvalue $-1$.

==> anc/AngenentIndex.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Yakov Berchenko-Kogan\n",
    "# Code accompanying \"Numerically Computing the Index of\n",
    "# Mean Curvature Flow Self-Shrinkers\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sympy as sy\n",
    "import numpy as np\n",
    "import scipy as sc\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "sy.init_printing()\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=11)\n",
    "plt.rcParams['text.latex.preamble']=[r'\\usepackage{amsmath}']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f8f85506630>]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Load the previously computed cross-section of the Angenent torus\n",
    "# with 2048 points.\n",
    "curve = np.load('angenent2048.npy')\n",
    "M = len(curve)\n",
    "plt.plot(*curve.T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "kmax = 4 # We will compute L_k for k < kmax."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\frac{r_{1}}{2} + \\frac{r_{2}}{2}\\right) \\sqrt{\\left(- r_{1} + r_{2}\\right)^{2} + \\left(- z_{1} + z_{2}\\right)^{2}} e^{- \\frac{\\left(\\frac{r_{1}}{2} + \\frac{r_{2}}{2}\\right)^{2}}{4} - \\frac{\\left(\\frac{z_{1}}{2} + \\frac{z_{2}}{2}\\right)^{2}}{4}}}{2}$"
      ],
      "text/plain": [
       "                                                     2            2\n",
       "                                            ⎛r₁   r₂⎞    ⎛z₁   z₂⎞ \n",
       "                                            ⎜── + ──⎟    ⎜── + ──⎟ \n",
       "                                            ⎝2    2 ⎠    ⎝2    2 ⎠ \n",
       "             ___________________________  - ────────── - ──────────\n",
       "⎛r₁   r₂⎞   ╱           2             2         4            4     \n",
       "⎜── + ──⎟⋅╲╱  (-r₁ + r₂)  + (-z₁ + z₂)  ⋅ℯ                         \n",
       "⎝2    2 ⎠                                                          \n",
       "───────────────────────────────────────────────────────────────────\n",
       "                                 2                                 "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Symbolically compute the discrete distance and its Hessian.\n",
    "r, z, r1, z1, r2, z2 = sy.symbols('r z r1 z1 r2 z2')\n",
    "\n",
    "conformalFactor = r / 2 * sy.exp(-(r**2 + z**2)/4)\n",
    "\n",
    "# Evaluate the conformal factor at the midpoint and\n",
    "# multiply by the Euclidean distance.\n",
    "discreteDistanceSymbolic = conformalFactor.subs(\n",
    "    [(r, (r1+r2)/2), (z, (z1+z2)/2)]\n",
    ") * sy.sqrt((r2-r1)**2 + (z2-z1)**2)\n",
    "\n",
    "# Compute the Hessian of the discrete distance.\n",
    "hessSymbolic = sy.hessian(discreteDistanceSymbolic, (r1, z1, r2, z2))\n",
    "\n",
    "# Create fast functions to compute the symbolic expressions.\n",
    "discreteDistance = sy.lambdify((r1, z1, r2, z2), discreteDistanceSymbolic)\n",
    "hess = sy.lambdify((r1, z1, r2, z2), hessSymbolic)\n",
    "\n",
    "discreteDistanceSymbolic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAALQAAAAPCAYAAABNwOWEAAAACXBIWXMAAA7EAAAOxAGVKw4bAAAFoElEQVRoBc2ajXHcNhBGdRoXoDgVRO4gdjqQO7DHFSTuQB5XkHE6cEqw3IHUgcfuwO4g0XWgvEdhGZAESfCO1GhnIJDA4sP+AVjwtLu7uzt5KNrtdr8y37d8PtrOeH9K+4+8/bE/b6FLLSZ859jngvIJu+0f2lYL5Hxwf+/ygFZQjHNFeb7EUIwzKN9T/qH8TPH9Cowb6pbgu+XFvghqn6XifHPy0K9j3zUIJycvqP/1nXkDP3X9X1Vgrq4Lc66KCd4rNNJPY7THBj9FJ/wf45n6KeX3Mf/O2UcceKr8WMsnZk5JhrfI+DZv95m+WVvKoHFU+ivFLfsMsJPa4tg+L21ivsrbef+einP4/IHSmct3yqw88BjMLppWTt7FE/ui116F6RhoNV1ChrUxwVNPfRV20ndRtGtjd2r19v0yk8VNy4A8z9qq7ZNsNOvHJXwhR9RJ5o5vs75J/7TBkAS4BGxRQMP/hyUmjJo2jfQ13hN+UcicJ39m/Kg89OnMzmJIc+is2xwnf57BXF0X5tsCc+DUpLuLvO3jWRsNbEHbdc5Xa5/gEzeep+pavhyDMfrcBTOYg7ZZW57CdCw9A+D1sSAHjDeHvE1HUD7cNOeMdp27lLbQZQtMA7JEHwiO/Jg2NSndTUzJDI5HRSnV2COUpUSztlwjoDXuBcJc94LLYzHP3UoCHtNm4P7AgWPKe0IspS10WR0TnT/3FcP22vvPaM984b2iT951zEdNPx4TvUG3vycEmrXlk4nBVV0IcINhNLC7gTumlzRX0vWI4d0ZItjk84gcvcTRXyTGjJ0KjZMOxFxdF+RYHbNvEGzuaeQXhbggm0ruaZfVS2CfvLhLpb77npm/YFf5cQGfqcbkBlhlS5jaPBrA0Zw15ys9MzYuZObgXljaS0fw0+YKa/NeeSiDS1zGv0gesAxm8dpLUGBFbV/iaeWIvqjp30KX1TEzec2VOxdh+6CpHFqG0t2nxj5VfgS/ls84aGXhubnwhn79mv5RW7bBnAwwq0wfPI1zd3YSBVMJjWUZGLk/PvF/77cn3EXygOVlor0UHYLJ+NV12QIzdAO72RTiPa/p8yT0ktz6gWcXvYGufzpfoRwLLbJ5zMc4/V70Y/Ak/AEf48z921jkfTSg6Zv0zykMR1E6Ul4ikN9/zWlfAhjpwBX9kV6MzeOl5Rw+HXMwMd7j6ob580vRIrwtdNkCs6eU+hZTNmyxp+8XymvkuKTEpvMlYZQujKlrcVXrxw5fss9kqhGS1Njy6ByayTSSRmsJQ35mcvNjd0y/RvjuyvQXwefUJZoL/NKYpi0p6go/OJgT+Ba6bIGZ28IdazQwU1B37IK9IoBGx+UT5M+1fqzhg8dNzNSvVo5ZWx4V0AhkECqQO0GHFJJ+L4tx8XjBc+nG3fTDX9xlOqCFF+bQoc8Y3zotGcoArzVU/AK1qi5b2yfhGxRLbacvPM0GfiuYuN9U68dZPuR3s/uN2hQoJ9MiT23bPfXfJV3n/QNznrsszp+YsPOrUw/PXbm5HFJ38qTgS+P9ItLKEc/0TcpDv4oPcNM4lV+EybjVddkCM/QC24Aw8S3eG2h3satTawueXQCO8avIIvvIDw3sndqdp/VjLd+IDGKVfliZ9c8pA6vIFUK5o5iw52S+PMiV4fOzjgrGLvmRtjjqmvG8G7BS5Nz3bxV/GatjXMHK1WCn2jb/D+CQ3WcLXbbADAt5Qkpjumqj/qmoD7TP0l3deaRaP9by3aN2/6pX6Jb3zNqy+eckAqEJDEZ6TAhkEKrwFxT/i7oh+MyJBxcv2t0p31Ny47nC+v+cpIHjW6mphvxeJjsOqZEHHheW85boG5idXL0GU6C1ddkKM+FqT+3gPxsNfmxJPOadQfp24Bc7a+2TeGv9WMUnpoQMLjZjMPxq/Lgp5jE4GWv/Aein6Yo2MmSdAAAAAElFTkSuQmCC\n",
      "text/latex": [
       "$\\displaystyle 1.8512185857915548$"
      ],
      "text/plain": [
       "1.8512185857915548"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Compute the length of the cross-section with respect to the weighted metric.\n",
    "# This length is the entropy of the Angenent torus.\n",
    "length = 0\n",
    "for m in range(M) :\n",
    "    length += discreteDistance(*curve[m-1], *curve[m])\n",
    "length"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 1.63 s, sys: 9.72 ms, total: 1.64 s\n",
      "Wall time: 1.61 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "# hessians[m] is the Hessian of the discrete distance, evaluated at\n",
    "# (q_m, q_{m+1}). This quantity is denoted H_{m, m+1} in the paper.\n",
    "hessians = np.empty((M, 4, 4))\n",
    "for m in range(M) :\n",
    "    hessians[m] = hess(*curve[m], *curve[(m+1) % M])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# normals[m] is the normal vector to the curve at q_m.\n",
    "# This quantity is denoted \\mathbf{n}_m in the paper.\n",
    "normals = np.empty((M, 2))\n",
    "for m in range(M) :\n",
    "    Hm = hessians[m-1, 2:, 2:] + hessians[m, :2, :2] # The matrix H_m.\n",
    "    _, vs = np.linalg.eigh(Hm)\n",
    "    normals[m] = vs[1]\n",
    "\n",
    "    #Ensure outward pointing normals.\n",
    "    tangent = curve[(m+1) % M] - curve[m-1]\n",
    "    if np.cross(normals[m], tangent) < 0:\n",
    "        normals[m] *= -1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# L0 is -L_{0; d} in the paper.\n",
    "L0 = np.zeros((M,M))\n",
    "for m in range(M) :\n",
    "    # NT is \\mathbf{N}_{m, m+1}^T in the paper.\n",
    "    NT = sc.linalg.block_diag(normals[m], normals[(m+1) % M])\n",
    "    # L0m is -L_{0; m, m+1} in the paper.\n",
    "    L0m = M / length * NT.dot(hessians[m]).dot(NT.T)\n",
    "    for i in range(2) :\n",
    "        for j in range(2) :\n",
    "            L0[(m+i) % M, (m+j) % M] += L0m[i, j]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Lks[k] is -L_{k; d} in the paper.\n",
    "Lks = np.empty((kmax, M, M))\n",
    "# Rn2 is the diagonal matrix with entries r_m^{-2}, denoted R_d^{-2} in the paper.\n",
    "Rn2 = np.diag(curve[:, 0]**(-2)) \n",
    "for k in range(kmax) :\n",
    "    Lks[k] = L0 + k**2 * Rn2 # L0 + k^2/r^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 12.6 s, sys: 211 ms, total: 12.8 s\n",
      "Wall time: 2.14 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "# eks[k] and uks[k] are the eigenvalues and eigenvectors of -L_{k; d}.\n",
    "eks = np.empty((kmax, M))\n",
    "uks = np.empty((kmax, M, M))\n",
    "for k in range(kmax) :\n",
    "    eks[k], uks[k] = np.linalg.eigh(Lks[k])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plotCurveVariation(k, j) :\n",
    "    variation = uks[k, :, j] # u_m.\n",
    "    normalVariation = variation[:, np.newaxis] * normals # u_m \\mathbf{n}_m.\n",
    "    # Scaling factor for the eigenvectors so the plots look nice.\n",
    "    variationScaling = -.05 * np.sqrt(M)\n",
    "    \n",
    "    plt.plot(*curve.T)\n",
    "    plt.plot(*(curve + variationScaling * normalVariation).T, '--')    \n",
    "    plt.title('$k={}$, $\\lambda={:f}$'.format(k, eks[k, j]))\n",
    "    plt.xlabel('$r$')\n",
    "    plt.ylabel('$z$')\n",
    "    plt.gca().set_aspect('equal', 'box')\n",
    "    plt.xlim((0, 4))\n",
    "    plt.ylim((-1.3, 1.3))\n",
    "\n",
    "for k in range(kmax) :\n",
    "    for j in range(M) :\n",
    "        if eks[k, j] < 0 :\n",
    "            plotCurveVariation(k, j)\n",
    "            plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

